Spin in Compton scattering with pronounced polarization dynamics

We theoretically investigate a scattering configuration in Compton scattering, in which the orientation of the electron spin is reversed and simultaneously, the photon polarization changes from linear polarization into circular polarization. The intrinsic angular momentum of electron and photon are computed along the coincident propagation direction of the incoming and outgoing photon. We find that this intrinsic angular momentum is not conserved in the considered scattering process. We also discuss the generation of entanglement for the considered scattering setup and present an angle dependent investigation of the corresponding differential cross section, Stokes parameters and spin expectation.

==> anc/compton_tensor.py <==
#!/usr/bin/python3

import numpy as np
import pylab

ID=np.array([[1.0, 0.0, 0.0, 0.0],
	     [0.0, 1.0, 0.0, 0.0],
	     [0.0, 0.0, 1.0, 0.0],
	     [0.0, 0.0, 0.0, 1.0]])

gamma=np.array([[[ 1.0 ,  0.0 ,  0.0 ,  0.0 ],
		 [ 0.0 ,  1.0 ,  0.0 ,  0.0 ],
		 [ 0.0 ,  0.0 , -1.0 ,  0.0 ],
		 [ 0.0 ,  0.0 ,  0.0 , -1.0 ]],
		[[ 0.0 ,  0.0 ,  0.0 ,  1.0 ],
		 [ 0.0 ,  0.0 ,  1.0 ,  0.0 ],
		 [ 0.0 , -1.0 ,  0.0 ,  0.0 ],
		 [-1.0 ,  0.0 ,  0.0 ,  0.0 ]],
		[[ 0.0 ,  0.0 ,  0.0 , -1.0j],
		 [ 0.0 ,  0.0 ,  1.0j,  0.0 ],
		 [ 0.0 ,  1.0j,  0.0 ,  0.0 ],
		 [-1.0j,  0.0 ,  0.0 ,  0.0 ]],
		[[ 0.0 ,  0.0 ,  1.0 ,  0.0 ],
		 [ 0.0 ,  0.0 ,  0.0 , -1.0 ],
		 [-1.0 ,  0.0 ,  0.0 ,  0.0 ],
		 [ 0.0 ,  1.0 ,  0.0 ,  0.0 ]]])
def E(p):
  return np.sqrt(1.0 + p[0]**2 + p[1]**2 + p[2]**2)

def omega(k):
  return np.sqrt(k[0]**2.0 + k[1]**2.0 + k[2]**2.0)

def N(p):
  return np.sqrt(1.0/(2.0 * (1.0 + E(p))))

def uu(p):
  return np.array([1.0 + E(p), 0.0, p[2], p[0] +1.0j*p[1]])*N(p)

def ud(p):
  return np.array([0.0, 1.0 + E(p), p[0] -1.0j*p[1], -p[2]])*N(p)

def vu(p):
  return np.array([p[2], p[0] +1.0j*p[1], 1.0 + E(p), 0.0])*N(p)

def vd(p):
  return np.array([p[0] -1.0j*p[1], -p[2], 0.0, 1.0 + E(p)])*N(p)

def pslash(p):
    return E(p)*gamma[0,:,:] - p[0]*gamma[1,:,:] - p[1]*gamma[2,:,:] - p[2]*gamma[3,:,:]

def kslash(k):
    return omega(k)*gamma[0,:,:] - k[0]*gamma[1,:,:] - k[1]*gamma[2,:,:] - k[2]*gamma[3,:,:]

def inPK(p,k):
    return E(p)*omega(k) - p[0]*k[0] - p[1]*k[1] - p[2]*k[2]

def M(mu,nu,uout,uin,pin,k):
  u1=np.dot(gamma[nu],uin)
  u2=np.dot(pslash(pin) + kslash(k) + ID,u1)*(1.0/(2.0*inPK(pin,k)))
  u3=np.dot(gamma[mu],u2)
  u4=np.dot(gamma[0],u3)
  M1=np.dot(uout.conj().transpose(),u4)
  u1=np.dot(gamma[mu],uin)
  u2=np.dot(pslash(pin) - kslash(-k) + ID,u1)*(1.0/(-2.0*inPK(pin,-k)))
  u3=np.dot(gamma[nu],u2)
  u4=np.dot(gamma[0],u3)
  M2=np.dot(uout.conj().transpose(),u4)
  return M1 + M2

kp=2.0e-2
p2=0.0
p3=1.0000828324201845

vark=np.array([kp,0.0,0.0])
varkp=np.array([0.0,p2,p3])

sumk= varkp + vark
diffk= varkp - vark

Mat=1.0j*np.ones((4,4))

Mat[0,0]=M(2,2,uu(sumk),uu(diffk),diffk,vark)
Mat[0,1]=M(2,2,uu(sumk),ud(diffk),diffk,vark)
Mat[0,2]=M(2,3,uu(sumk),uu(diffk),diffk,vark)
Mat[0,3]=M(2,3,uu(sumk),ud(diffk),diffk,vark)

Mat[1,0]=M(2,2,ud(sumk),uu(diffk),diffk,vark)
Mat[1,1]=M(2,2,ud(sumk),ud(diffk),diffk,vark)
Mat[1,2]=M(2,3,ud(sumk),uu(diffk),diffk,vark)
Mat[1,3]=M(2,3,ud(sumk),ud(diffk),diffk,vark)

Mat[2,0]=M(3,2,uu(sumk),uu(diffk),diffk,vark)
Mat[2,1]=M(3,2,uu(sumk),ud(diffk),diffk,vark)
Mat[2,2]=M(3,3,uu(sumk),uu(diffk),diffk,vark)
Mat[2,3]=M(3,3,uu(sumk),ud(diffk),diffk,vark)

Mat[3,0]=M(3,2,ud(sumk),uu(diffk),diffk,vark)
Mat[3,1]=M(3,2,ud(sumk),ud(diffk),diffk,vark)
Mat[3,2]=M(3,3,ud(sumk),uu(diffk),diffk,vark)
Mat[3,3]=M(3,3,ud(sumk),ud(diffk),diffk,vark)

linear_diagonal_states=1.0j*np.ones((4,4))
circular_diagonal_states=1.0j*np.ones((4,4))

#horizontal - southeast
linear_diagonal_states[0,0]=(1.0 - np.sqrt(2.0))/np.sqrt(2.0*(2.0-np.sqrt(2.0)))
linear_diagonal_states[1,0]=-1.0/np.sqrt(2.0*(2.0-np.sqrt(2.0)))
linear_diagonal_states[2,0]=0.0
linear_diagonal_states[3,0]=0.0

#horizontal - northwest
linear_diagonal_states[0,1]=(1.0 + np.sqrt(2.0))/np.sqrt(2.0*(2.0+np.sqrt(2.0)))
linear_diagonal_states[1,1]=-1.0/np.sqrt(2.0*(2.0+np.sqrt(2.0)))
linear_diagonal_states[2,1]=0.0
linear_diagonal_states[3,1]=0.0

#vertical - southeast
linear_diagonal_states[0,2]=0.0
linear_diagonal_states[1,2]=0.0
linear_diagonal_states[2,2]=(1.0 - np.sqrt(2.0))/np.sqrt(2.0*(2.0-np.sqrt(2.0)))
linear_diagonal_states[3,2]=-1.0/np.sqrt(2.0*(2.0-np.sqrt(2.0)))

#vertical - northwest
linear_diagonal_states[0,3]=0.0
linear_diagonal_states[1,3]=0.0
linear_diagonal_states[2,3]=(1.0 + np.sqrt(2.0))/np.sqrt(2.0*(2.0+np.sqrt(2.0)))
linear_diagonal_states[3,3]=-1.0/np.sqrt(2.0*(2.0+np.sqrt(2.0)))
                               
#left circularly - southeast
circular_diagonal_states[0,0]=(1.0 - np.sqrt(2.0))/np.sqrt(4.0*(2.0-np.sqrt(2.0)))
circular_diagonal_states[1,0]=-1.0/np.sqrt(4.0*(2.0-np.sqrt(2.0)))
circular_diagonal_states[2,0]=1.0j*(1.0 - np.sqrt(2.0))/np.sqrt(4.0*(2.0-np.sqrt(2.0)))
circular_diagonal_states[3,0]=-1.0j/np.sqrt(4.0*(2.0-np.sqrt(2.0)))

#left circularly - northwest
circular_diagonal_states[0,1]=(1.0 + np.sqrt(2.0))/np.sqrt(4.0*(2.0+np.sqrt(2.0)))
circular_diagonal_states[1,1]=-1.0/np.sqrt(4.0*(2.0+np.sqrt(2.0)))
circular_diagonal_states[2,1]=1.0j*(1.0 + np.sqrt(2.0))/np.sqrt(4.0*(2.0+np.sqrt(2.0)))
circular_diagonal_states[3,1]=-1.0j/np.sqrt(4.0*(2.0+np.sqrt(2.0)))

#right circularly - southeast
circular_diagonal_states[0,2]=(1.0 - np.sqrt(2.0))/np.sqrt(4.0*(2.0-np.sqrt(2.0)))
circular_diagonal_states[1,2]=-1.0/np.sqrt(4.0*(2.0-np.sqrt(2.0)))
circular_diagonal_states[2,2]=-1.0j*(1.0 - np.sqrt(2.0))/np.sqrt(4.0*(2.0-np.sqrt(2.0)))
circular_diagonal_states[3,2]=1.0j/np.sqrt(4.0*(2.0-np.sqrt(2.0)))

#right circularly - northwest
circular_diagonal_states[0,3]=(1.0 + np.sqrt(2.0))/np.sqrt(4.0*(2.0+np.sqrt(2.0)))
circular_diagonal_states[1,3]=-1.0/np.sqrt(4.0*(2.0+np.sqrt(2.0)))
circular_diagonal_states[2,3]=-1.0j*(1.0 + np.sqrt(2.0))/np.sqrt(4.0*(2.0+np.sqrt(2.0)))
circular_diagonal_states[3,3]=1.0j/np.sqrt(4.0*(2.0+np.sqrt(2.0)))

print('{: .7f} {: .7f} {: .7f} {: .7f}'.format(Mat[0,0],Mat[0,1],Mat[0,2],Mat[0,3]))
print('{: .7f} {: .7f} {: .7f} {: .7f}'.format(Mat[1,0],Mat[1,1],Mat[1,2],Mat[1,3]))
print('{: .7f} {: .7f} {: .7f} {: .7f}'.format(Mat[2,0],Mat[2,1],Mat[2,2],Mat[2,3]))
print('{: .7f} {: .7f} {: .7f} {: .7f}'.format(Mat[3,0],Mat[3,1],Mat[3,2],Mat[3,3]))

Mat2=linear_diagonal_states.conj().transpose().dot(Mat.dot(linear_diagonal_states))
print("")
print('{: .7f} {: .7f} {: .7f} {: .7f}'.format(Mat2[0,0],Mat2[0,1],Mat2[0,2],Mat2[0,3]))
print('{: .7f} {: .7f} {: .7f} {: .7f}'.format(Mat2[1,0],Mat2[1,1],Mat2[1,2],Mat2[1,3]))
print('{: .7f} {: .7f} {: .7f} {: .7f}'.format(Mat2[2,0],Mat2[2,1],Mat2[2,2],Mat2[2,3]))
print('{: .7f} {: .7f} {: .7f} {: .7f}'.format(Mat2[3,0],Mat2[3,1],Mat2[3,2],Mat2[3,3]))

Mat3=circular_diagonal_states.conj().transpose().dot(Mat.dot(linear_diagonal_states))
print("")
print("Scattering cross section vertical south-east into left-circular south-east: {:.5e}".format(np.abs(Mat3[0,2]*Mat3[0,2])))
print("Scattering cross section vertical south-east into left-circular north-west: {:.5e}".format(np.abs(Mat3[1,2]*Mat3[1,2])))
print("Scattering cross section vertical south-east into right-circular south-east: {:.5e}".format(np.abs(Mat3[2,2]*Mat3[2,2])))
print("Scattering cross section vertical south-east into right-circular north-west: {:.5e}".format(np.abs(Mat3[3,2]*Mat3[3,2])))


==> anc/compton_tensor_execution_output.txt <==
[username@working_folder]$ ./compton_tensor.py                                                                                                                                                                                       
 1.0000828+0.0000000j -0.0058582+0.0000000j  0.0000000-0.0100000j  0.0000000-0.0099992j                                                                                                                                                      
 0.0058582+0.0000000j  1.0000828+0.0000000j  0.0000000-0.0099992j  0.0000000+0.0100000j                                                                                                                                                      
 0.0000000-0.0100000j  0.0000000+0.0099992j  0.0000000+0.0000000j  0.0141418+0.0000000j                                                                                                                                                      
 0.0000000+0.0099992j  0.0000000+0.0100000j -0.0141418+0.0000000j -0.0000000+0.0000000j                                                                                                                                                      
                                                                                                                                                                                                                                             
 1.0000828+0.0000000j -0.0058582+0.0000000j  0.0000000+0.0000006j -0.0000000+0.0141415j
 0.0058582+0.0000000j  1.0000828+0.0000000j  0.0000000+0.0141415j  0.0000000-0.0000006j
 0.0000000+0.0141415j  0.0000000+0.0000006j -0.0000000+0.0000000j  0.0141418+0.0000000j
 0.0000000+0.0000006j  0.0000000-0.0141415j -0.0141418+0.0000000j -0.0000000+0.0000000j

Scattering cross section vertical south-east into left-circular south-east: 1.71502e-13
Scattering cross section vertical south-east into left-circular north-west: 3.99974e-04
Scattering cross section vertical south-east into right-circular south-east: 1.71502e-13
Scattering cross section vertical south-east into right-circular north-west: 2.94226e-14
[username@working_folder]$

